Fast Homotopy for Spacecraft Rendezvous Trajectory Optimization with Discrete Logic

This paper presents a computationally efficient optimization algorithm for solving nonconvex optimal control problems that involve discrete logic constraints. Traditional solution methods for these constraints require binary variables and mixed-integer programming, which is prohibitively slow and computationally expensive. This paper targets a fast solution that is capable of real-time implementation onboard spacecraft. To do so, a novel algorithm is developed that blends sequential convex programming and numerical continuation into a single iterative solution process. Inside the algorithm, discrete logic constraints are approximated by smooth functions, and a homotopy parameter governs the accuracy of this approximation. As the algorithm converges, the homotopy parameter is updated such that the smooth approximations enforce the exact discrete logic. The effectiveness of this approach is numerically demonstrated for a realistic rendezvous scenario inspired by the Apollo Transposition and Docking maneuver. In under 15 seconds of cumulative solver time, the algorithm is able to reliably find difficult fuel-optimal trajectories that obey the following discrete logic constraints: thruster minimum impulse-bit, range-triggered approach cone, and range-triggered plume impingement. The optimized trajectory uses significantly less fuel than reported NASA design targets.

==> latex_common/PykZ/client.cpp <==
#include <iostream>
#include <fstream>
#include <unistd.h>
#include <sys/socket.h>
#include <arpa/inet.h>

#define size_message_length_ 1024 // Buffer size for the length [B]
#define size_sz_length_ 4 // Buffer size for the message length content [B]

namespace socket_communication
{

class Client
{
 public:
  Client();
  Client(const std::string ip, int port);
  ~Client();

  void Init(const std::string ip="127.0.0.1",int port=1234);
  void Send(std::string message);
  std::string Receive();

 private:
  int client_;
};

Client::Client() {}

Client::Client(const std::string ip, int port)
{
  Init(ip,port);
}

Client::~Client()
{
  close(client_);
}

void Client::Init(const std::string ip,int port)
{
  client_ = socket(AF_INET, SOCK_STREAM, 0);
  if (client_ < 0)
  {
    std::cout << "[Client]: ERROR establishing socket\n";
    exit(1);
  }

  bool connected = false;
  int max_connection_attempts = 5;

  while ((!connected) && (max_connection_attempts > 0))
  {
    struct sockaddr_in serv_addr;
    serv_addr.sin_family = AF_INET;
    serv_addr.sin_port = htons(port);
    inet_pton(AF_INET, ip.c_str(), &serv_addr.sin_addr);

    if (connect(client_, (const struct sockaddr*)&serv_addr,
                sizeof(serv_addr)) == 0)
    {
      connected = true;
      std::cout << "[Client]: Cpp socket client connected." << std::endl;
    }
    else
    {
      port++;
      max_connection_attempts--;
      std::cout << "[Client]: Error connecting to port " << port-1
                << ". Attempting to connet to port: " << port << "\n";
    }
  }
}

void Client::Send(std::string message)
{
  std::string length_str = std::to_string(message.length());
  std::string message_length =
      std::string(size_sz_length_-length_str.length(),'0')+length_str;
  std::string the_message = message_length+message;  
  send(client_, the_message.c_str(), size_message_length_, 0);
  // std::cout << the_message << "\n";
}

std::string Client::Receive()
{
  // Receive message
  char message_raw[size_message_length_] = {0};
  int n = recv(client_, message_raw, size_message_length_, 0);
  std::string message_raw_str = std::string(message_raw);
  // Get length of message
  std::string msg_length = message_raw_str.substr(0,size_sz_length_);
  // for (int i=0;i<size_sz_length_;i++)
  // {
  //   msg_length.append(std::string(message_raw[i]));
  // }
  int length = std::stoi(msg_length);
  std::string msg_content = message_raw_str.substr(
      size_sz_length_,size_sz_length_+length);
  return msg_content;
}

}

void write_to_file(std::string msg)
{
  std::ofstream out("result.tex");
  out << "\\xdef\\out{" << msg << "}%";
  out.close();
}

int main(int argc, char** argv)
{
  // Read command
  std::string cmd = "";
  for (int i=1;i<argc;i++)
  {
    cmd.append(std::string(argv[i]).append(" "));
  }

  // Send command to Python and receive reply
  socket_communication::Client client("127.0.0.1",1234);
  client.Send(cmd);

  // Receive response
  std::string msg = client.Receive();
  std::cout << "[Client]: Received " << msg << std::endl;
  
  // Save output to file
  write_to_file(msg);

  return 0;
}


==> latex_common/PykZ/functions.py <==
import numpy as np
import numpy.linalg as la

def save_tex(var,name):
    """
    Save var as LaTeX variable by printing it out (will be saved into a file by
    shell).

    Parameters
    ----------
    var : *
        The varaible (must be printable) to save.
    name : str
        What name to give the variable in LaTeX.
    """
    print('\\gdef\%s'%(name),'{',var,'}',sep='')

def matrix_multiply(A,B,out="C"):
    """
    Matrix multiplication A*B=C.

    Parameters
    ----------
    A : 2D list
        Left matrix.
    B : 2D list
        Right matrix.
    out (optional) : str
        The name to give the result in LaTeX.
    """
    A = np.array(A)
    B = np.array(B)
    C = (A.dot(B)).tolist()
    save_tex(C,out)

def matrix_inverse(A,out="Ainv"):
    """
    Matrix inverse of A^-1=Ainv.

    Parameters
    ----------
    A : 2D list
        Matrix to invert.
    out (optional) : str
        The name to give the result in LaTeX.
    """
    A = np.array(A)
    Ainv = (la.inv(A)).tolist()
    save_tex(Ainv,out)

def matrix_add(A,B,out="C"):
    """
    Add matrices A+B=C.

    Parameters
    ----------
    A : 2D list
        Left matrix.
    B : 2D list
        Right matrix.
    out (optional) : str
        The name to give the result in LaTeX.
    """
    A = np.array(A)
    B = np.array(B)
    C = (A+B).tolist()
    save_tex(C,out)


==> latex_common/PykZ/server.py <==
import numpy as np
import numpy.linalg as la
import socket
import importlib
import traceback

import os
import sys
sys.path.append("../../")

class Server:
    def __init__(self,ip,port):
        self.msg_len = 1024 # [B] Message size
        self.sz_len = 4 # [B] Length of the "message length" content
        self.max_connection_attempts = 10

        self.s = socket.socket(socket.AF_INET, socket.SOCK_STREAM)

        self.port = self.connect(ip,port)
        if self.port==-1:
            raise RuntimeError("[Server] Failed to establish connection\n")

    def __del__(self):
        self.s.close()

    def connect(self,ip,port):
        """
        Establish network connection.

        Parameters
        ----------
        ip : str
            IP address.
        port : int
            Port.

        Returns
        -------
        port : int
            Which port connected to. If -1, means connection failed.
        """
        attempt_count = self.max_connection_attempts
        while attempt_count > 0:
            try:
                self.s.bind((ip,port))
                self.s.listen(True)
                return port
            except:
                print("[Server]: Port %d already in use. Binding to port: %d"
                      %(port,port+1))
                port += 1
                attempt_count -= 1
        return -1

    def wait_connection(self):
        """
        Blocking wait for connection from client.

        Returns
        -------
        conn : Socket
            Object usable to send and receive data on the connection.
        """
        print("[Server]: Waiting for connection...")
        conn,addr = self.s.accept()
        print("[Server]: Connected")
        return conn

    def receive(self,conn):
        """
        Receive data on connection. Protocol: first self.sz_len bytes of the
        buffer are the length of the string in the following message.

        Returns
        -------
        msg : str
            The received message content.
        """
        buf_length = self.msg_len
        buf = b''
        while buf_length:
            newbuf = conn.recv(self.msg_len)
            buf += newbuf
            buf_length -= len(newbuf)
        msg_length = int(buf[:self.sz_len])
        msg = buf[self.sz_len:self.sz_len+msg_length]
        print("[Server] Received %s"%(msg))
        return msg

    def send(self,message,conn):
        """
        Send data
        """
        msg_sz = str(len(message)).ljust(self.sz_len)
        msg = msg_sz+message
        print("[Server] Sending %s"%(msg))
        conn.sendall(msg.encode())  # Send message

if __name__ == "__main__":
    server = Server(ip="127.0.0.1",port=1234)

    while True:
        # ..:: Receive message for processing ::..
        conn = server.wait_connection()
        msg = server.receive(conn)
        # ..:: Import custom functions that may have been defined ::..
        try:
            import pykz_custom as F
            importlib.reload(F)
        except Exception as e:
            print("[Server] Unable to import pykz_custom ("+str(e)+")")
        msg = msg.decode('ascii')
        try:
            if "<function>" in msg:
                # ..:: Process function ::..
                method_name = msg[11:-1]
                exec('output=' + method_name)
                # output = getattr(pykz_custom, method_name)()
                if type(output) is dict:
                    for key,val in output.items():
                        exec(key + '=val') # Save outputs
                msg = "executed %s"%(method_name)
                server.send(str(msg),conn)
            elif "<exec>" in msg:
                # ..:: Process custom one-line "any" command ::..
                cmd = msg[7:]
                exec(cmd) # Execute command
                msg = "executed"
                server.send(str(msg),conn)
            else:
                # ..:: Process one-liner result=... command ::..
                result=eval(msg) # Evaluate message
                server.send(str(result),conn)    
        except:
            traceback.print_exc()
            server.send('PYKZ_FAIL',conn)

